RE-GAINS & EnChAnT: Intelligent Tool Manipulation Systems For Enhanced Query Responses

Large Language Models (LLMs) currently struggle with tool invocation and chaining, as they often hallucinate or miss essential steps in a sequence. We propose RE-GAINS and EnChAnT, two novel frameworks that empower LLMs to tackle complex user queries by making API calls to external tools based on tool descriptions and argument lists. Tools are chained based on the expected output, without receiving the actual results from each individual call. EnChAnT, an open-source solution, leverages an LLM format enforcer, OpenChat 3.5 (an LLM), and ToolBench's API Retriever. RE-GAINS utilizes OpenAI models and embeddings with a specialized prompt based on the $\underline{R}$easoning vi$\underline{a}$ $\underline{P}$lanning $(RAP)$ framework. Both frameworks are low cost (0.01\$ per query). Our key contribution is enabling LLMs for tool invocation and chaining using modifiable, externally described tools.

==> appendix/json-to-python.py <==
{
    "tool_name": "add_work_items_to_sprint",
    "tool_description": "Adds the given work items to the sprint",
    "args": [
      {
        "arg_name": "work_ids",
        "arg_type": "string",
        "is_array": true,
        "is_required": true
      },
      {
        "arg_name": "sprint_id",
        "arg_type": "string",
        "is_array": false,
        "is_required": true
      }
    ],
    "output": {
      "arg_type": "boolean",
      "is_array": false,
      "is_required": true
    }
}

Converts to
function add_work_items_to_sprint(work_ids: string[], sprint_id: string): Boolean){// Adds given work items to the sprint}


==> appendix/outputs-from-model-python.py <==
# Example of a query solvable using the given inputs
Query: Summarize high severity tickets from the customer UltimateCustomer
Model Response:
summarize_objects(works_list("customer","UltimateCustomer","high",[],[],[],[],[],[],["high"],[],[]))


==> appendix/promptTS2PYAnalogical.py <==
 Query Example : Summarize work items similar to don:core:dvrv-us-1:devo/0:issue/1 Assistant Example :

```python
work_items = get_similar_work_items(
        work_id='don:core:dvrv-us-1:devo/0:issue/1'
    )

summarized_objects = summarize_objects(
        objects=work_items
)
```

Query: How many tasks are overdue for completion by team X?. Answer the query in the form given above

==> appendix/promptTS2PYCoT.py <==
Query: Summarize work items similar to don:core:dvrv-us-1:devo/0:issue/1

Thought 1 : To solve this problem we need to have an API that fetches work items similar to don:core:dvrv-us-1:devo/0:issue/1. 

Thought 2 : Once we get similar tools, we need to summarize them. We need an API that can summarize the objects given list of work item objects <Finish> 

```python
work_items = get_similar_work_items(
        work_id='don:core:dvrv-us-1:devo/0:issue/1'
    )

summarized_objects = summarize_objects(
        objects=work_items
)
```

</Finish>

Query: How many tasks are overdue for completion by team X?. Answer the query in the form given above
sys :Solve the given problem using the APIs given below .

==> appendix/promptTS2PYstepback.py <==
    Query: Summarize work items similar to don:core:dvrv-us-1:devo/0:issue/1

Step Back Question 1 : How can I obtain work items similar to a given work item ? 

Answer 1:  There exists a tool "get_similar_work_items", which can take argument as work_id(string) and returns a list of work_items

Step Back Question 2 : How can I summarize work items ? 

Answer 2: There exists a tool "summarize_objects" which can take argument as a list of objects and summarize them.

Final Answer:
```python
work_items = get_similar_work_items(
        work_id='don:core:dvrv-us-1:devo/0:issue/1'
    )

summarized_objects = summarize_objects(
        objects=work_items
)
```


Query: How many tasks are overdue for completion by team X?. Answer the query in the form given above

==> appendix/trial1.py <==
 
    Solve the given problem using the APIs given below . Output a python payload enclosed within a <Finish></Finish> tag that can be used to call the APIs later. The API call's output can be stored in a variable with appropriate name and the created variable can be passed in the argument directly for future use, and not something like $$PREV[i]. It is not allowed to call a previous output unless there has been an previous API call. Also give reason step by step. . If the query cannot be accomplished using the given APIs from the API list, you can choose to return an empty string 


```typescript
"function who_am_i(): string{
    // Returns the id of the current user
}
//who_am_i()

function get_sprint_id(): string{
    // Returns the ID
of the current
sprint
}
//get_sprint_id()

function works_list(applies_to_part :: string[],created_by :: string[],issue_priority :: string[],issue_dot_rev_orgs :: string[],limit :: number,owned_by :: string[],stage_name :: string[],ticket_need_response :: any,ticket_rev_org :: string[],ticket_severity :: string[],ticket_source_channel :: string[],type :: string[]): any{
    // Returns a list of work items matching the request
}
//works_list(<Example applies_to_part>,<Example created_by>,<Example issue_priority>,<Example issue_dot_rev_orgs>,<Example limit>,<Example owned_by>,<Example stage_name>,<Example ticket_need_response>,<Example ticket_rev_org>,<Example ticket_severity>,<Example ticket_source_channel>,<Example type>)

function summarize_objects(objects : any[]): any{
    // Summarizes a list of objects. The logic of how to summarize a particular object type is an internal implementation detail.
}
//summarize_objects(<Example objects>)

function prioritize_objects(objects :: any): any[]{
    // Returns a list of objects sorted by priority. The logic of what constitutes priority for a given object is an internal implementation detail
}
//prioritize_objects(<Example objects>)

function add_work_items_to_sprint(work_ids : string[],sprint_id : string): any{
    // Adds the given work items to the sprint
}
//add_work_items_to_sprint(<Example work_ids>,<Example sprint_id>)

function get_similar_work_items(work_id : string): string[]{
    // Returns a list of work items that are similar to the given work item
}
//get_similar_work_items(<Example work_id>)

function search_object_by_name(query : string): any{
    // Given a search string, returns the id of a matching object in the system of record. If multiple matches are found, it returns the one where the confidence is highest
}
//search_object_by_name(<Example query>)

function create_actionable_tasks_from_text(text : string): string[]{
    // Given a text, extracts actionable insights, and creates tasks for them, which are kind of a work item.
}
//create_actionable_tasks_from_text(<Example text>)"
```


==> appendix/ts2pyReact.py <==
Query: Summarize work items similar to don:core:dvrv-us-1:devo/0:issue/1

Thought 1 : To solve this problem we need to have an API that fetches work items similar to don:core:dvrv-us-1:devo/0:issue/1. 

Action 1: Search  API list for a tool that can fetches work items similar to a given work id

Observation 1: There exists a tool "get_similar_work_items", which can take argument as work_id(string) and returns a list of work_items

Thought 2 : Once we get similar tools, we need to summarize them. We need an API that can summarize the objects given list of work item objects

Action 2: search API list for a tool that can summarize the objects given list of work item objects

Observation 2: There exists a tool “summarize_objects" which can take argument as a list of objects and summarize them.

Action 3: 
```python
work_items = get_similar_work_items(
        work_id='don:core:dvrv-us-1:devo/0:issue/1'
    )

summarized_objects = summarize_objects(
        objects=work_items
)
```


Answer the query given below in the form given above 

Query: How many tasks are overdue for completion by team X?.
